The $W_n$ Light One-Point Torus Conformal Block

We study the light asymptotic limit of the one-point torus conformal block in $A_{n-1}$ Toda field theory. Through the AGT correspondence, this problem can be translated into the computation of the instanton partition function of four-dimensional ${\cal N}=2^{\ast}$ $U(n)$ supersymmetric Yang--Mills theory, which we then examine in the limit $b\to 0$ at fixed conformal dimensions. We show that, in this regime, the instanton sum simplifies drastically: for each Young diagram, only boxes with specific arm lengths contribute to the bifundamental factors. Exploiting this property, we derive an explicit representation for the light one-point torus $W_n$ conformal block valid for arbitrary $n\ge 2$. As a consistency check, we specialize our construction to the Liouville case $n=2$ and compare it with the previously known hypergeometric representation of the torus block in the light limit. We also discuss the $W_3$ case and its relation to a known alternative representation obtained by the shadow formalism.

==> anc/arxivMath.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58076,       1498]
NotebookOptionsPosition[     52488,       1409]
NotebookOutlinePosition[     52917,       1426]
CellTagsIndexPosition[     52874,       1423]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"LiouvilleLight", " "}], 
  TraditionalForm]],ExpressionUUID->"18c2a7c0-7007-46d1-8d15-80d05196137b"]], \
"Section",
 CellChangeTimes->{{3.983246679239902*^9, 3.9832466965251007`*^9}, {
  3.983327935500071*^9, 3.9833279482285833`*^9}, {3.9833450853240967`*^9, 
  3.98334508745926*^9}, {3.983345374097878*^9, 3.983345376188053*^9}, {
  3.983348763002141*^9, 
  3.983348766993868*^9}},ExpressionUUID->"63db5a1c-dae1-494c-9322-\
5123801d6a28"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "this", " ", "section", " ", "we", " ", "will", " ", "compare", 
   " ", "our", " ", "recursion", " ", "relation", " ", "to", " ", "the", " ", 
   "hypergeometric", " ", "result"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9841035241978188`*^9, 3.9841035709162593`*^9}, 
   3.9841065004330263`*^9},ExpressionUUID->"c36daf37-65df-405f-a8ca-\
e6233e375daa"],

Cell[CellGroupData[{

Cell["Our recurrent relation", "Subsection",
 CellChangeTimes->{{3.984103502401231*^9, 3.984103517776107*^9}, {
  3.984103626762737*^9, 
  3.9841036421508837`*^9}},ExpressionUUID->"2dba93a1-48aa-49eb-be9f-\
b4ab29cf665f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generateL", "[", 
   RowBox[{
    RowBox[{"n_Integer", "?", "Positive"}], ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeffs", ",", "sols"}], "}"}], ",", 
    RowBox[{
     RowBox[{"coeffs", "=", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"FrobeniusSolve", "[", 
       RowBox[{"coeffs", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}]}], "]"}], "&"}], "/@", "sols"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.983259938651146*^9, 3.9832599626466618`*^9}, {
  3.983348573583416*^9, 3.983348574300887*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6d448e8c-d31e-420d-8626-4a8843fc77c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rank", "=", "2"}], ";", " ", 
  RowBox[{"top", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.9833454616607437`*^9, 3.98334548435812*^9}, {
   3.983345640679283*^9, 3.983345651796493*^9}, 3.9833488018944693`*^9, {
   3.983348979415511*^9, 3.983348980690422*^9}, {3.984103589291264*^9, 
   3.984103589666642*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1662862e-73c7-4e3f-b095-def0c2e06e85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Llist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"generateL", "[", 
      RowBox[{"rank", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "top"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983345680369392*^9, 3.983345717365168*^9}, {
   3.9833458305106487`*^9, 3.983345842085044*^9}, 3.983348502494485*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"ffd919fa-7cb5-496d-a84b-c71bb9edabce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "<=", "instNumb"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Llist", "[", 
        RowBox[{"[", "instNumb", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "w", "]"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"instNumb", ",", "m", ",", "w", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "k", ",", "instNumb"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.983261508998042*^9, 3.983261540453532*^9}, {
   3.983325160694269*^9, 3.983325208057062*^9}, {3.9833252470110826`*^9, 
   3.983325262333351*^9}, {3.983326248046817*^9, 3.983326267404501*^9}, {
   3.983328781987866*^9, 3.9833287922103853`*^9}, {3.983328943302381*^9, 
   3.9833290031962223`*^9}, {3.983329076371241*^9, 3.9833291291446333`*^9}, {
   3.98332932911375*^9, 3.9833293301237392`*^9}, {3.983338708260425*^9, 
   3.9833387335931873`*^9}, 3.983345440527102*^9, {3.9833455036652*^9, 
   3.983345507020144*^9}, {3.9833458578337812`*^9, 3.98334590215519*^9}, {
   3.983348408330433*^9, 3.983348428938037*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5e0c7046-3ea5-41f1-8128-842fb514cf06"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.983325342612914*^9, 3.98332537532152*^9}, {
   3.983325413971106*^9, 3.9833254436697283`*^9}, 3.98332550929065*^9, {
   3.9833259590578833`*^9, 
   3.983325976929224*^9}},ExpressionUUID->"427461f7-fd43-4bc6-8e54-\
ff61f79b7094"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"instNumb_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           FractionBox["\[Mu]", "rank"]}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}], "!"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "-", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", "1", 
               "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}], "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", "1", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], "]"}],
             "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
             "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "1", ",", 
           RowBox[{"v", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983325638032689*^9, 3.983325739395287*^9}, {
   3.9833258267209044`*^9, 3.9833258974950523`*^9}, {3.9833259835344143`*^9, 
   3.983326027085618*^9}, {3.983326346916841*^9, 3.983326450533428*^9}, {
   3.98332915727505*^9, 3.983329221734088*^9}, {3.983329255674672*^9, 
   3.9833292811442747`*^9}, {3.983329442281843*^9, 3.98332945098345*^9}, 
   3.983329486833572*^9, 3.983332347791416*^9, {3.983332495240803*^9, 
   3.983332498882977*^9}, 3.983332616250259*^9, 3.98333905341264*^9, 
   3.98333937890331*^9, 3.983339440229865*^9, {3.983343261650078*^9, 
   3.983343265483*^9}, {3.983345511808364*^9, 3.98334557744565*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3be02b45-f8cd-4982-b5ba-18456fb62825"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sF", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"instNumb", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"generateL", "[", 
        RowBox[{"rank", ",", "instNumb"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ZnewIns", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sF", "[", "j", "]"}], " ", 
      SuperscriptBox["q", "j"]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.98332737527173*^9, 3.983327449679823*^9}, {
   3.983345592474284*^9, 3.9833455950729933`*^9}, 3.9841036764018497`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"97fa5da2-37bb-47a8-a596-f31ab6ae7b83"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking against Hypergeometric result", "Subsection",
 CellChangeTimes->{{3.983328579861433*^9, 3.983328619014614*^9}, {
  3.9841064691799355`*^9, 
  3.98410647399481*^9}},ExpressionUUID->"8d137fa3-28a9-4b25-bd61-\
82170e2b81bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zinst", "[", "top_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "q"}], ")"}], 
    FractionBox["\[Mu]", "2"]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        SuperscriptBox["q", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "top"}], "}"}]}], "]"}], ")"}], 
    RowBox[{"\[Mu]", "-", "2"}]], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["\[Mu]", "2"], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], "-", 
      SubscriptBox["\[Eta]", "2"], "+", 
      FractionBox["\[Mu]", "2"], "-", "1"}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "1"], "-", 
      SubscriptBox["\[Eta]", "2"]}], " ", ",", "q"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.981683840565755*^9, 3.9816838642746916`*^9}, {
  3.981683964904913*^9, 3.981684156513942*^9}, {3.983338963616506*^9, 
  3.983338986441122*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fc66a430-a2f8-4818-8322-b1a567eac125"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Zinst", "[", "20", "]"}], "-", 
   RowBox[{"ZnewIns", "[", "20", "]"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "20"]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.98332940949284*^9, 3.983329412974929*^9}, {
   3.983338806464953*^9, 3.9833388235429564`*^9}, {3.9833433083361073`*^9, 
   3.983343314453597*^9}, 3.983345608140432*^9, {3.98334877529673*^9, 
   3.983348784038759*^9}, {3.983348847114911*^9, 3.9833488533297157`*^9}, {
   3.983349011545402*^9, 3.983349025714547*^9}, {3.9841036881977386`*^9, 
   3.984103700057053*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4e1cb7ea-a164-4182-b7a1-11718a8e3aeb"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "20"],
  SeriesData[$CellContext`q, 0, {}, 20, 20, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.98332940686915*^9, 3.983329414278441*^9}, 
   3.9833323801880493`*^9, {3.9833388096217957`*^9, 3.983338824376937*^9}, 
   3.98333899256019*^9, 3.983339110499426*^9, 3.983343300969721*^9, 
   3.983343346603566*^9, {3.983348525628161*^9, 3.983348542412306*^9}, 
   3.983348630355667*^9, 3.9833487899512033`*^9, 3.983349050239777*^9, 
   3.9841040257688866`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"467f1c67-6321-455c-9cdb-1307714693a0"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 SubscriptBox["W", "3"]], "Section",
 CellChangeTimes->{{3.9841041953384132`*^9, 
  3.984104207869548*^9}},ExpressionUUID->"4dee926d-3340-4df1-bcb6-\
7b3216e31009"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "will", " ", "compare", " ", "our", " ", "formula", 
   " ", "to", " ", "the", " ", "representation", " ", "known", " ", "from", 
   " ", "shadow", " ", "formalism"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.984104211854189*^9, 3.984104275525615*^9}, 
   3.9841064490574923`*^9},ExpressionUUID->"4483a7b2-4ce7-4ad1-bc47-\
66634114242b"],

Cell[CellGroupData[{

Cell["Our recurrent relation", "Subsection",
 CellChangeTimes->{{3.984104285167374*^9, 
  3.984104291699768*^9}},ExpressionUUID->"6a71fab1-aadf-4837-94c8-\
42022acebf6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generateL", "[", 
   RowBox[{
    RowBox[{"n_Integer", "?", "Positive"}], ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeffs", ",", "sols"}], "}"}], ",", 
    RowBox[{
     RowBox[{"coeffs", "=", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"FrobeniusSolve", "[", 
       RowBox[{"coeffs", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}]}], "]"}], "&"}], "/@", "sols"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.983259938651146*^9, 3.9832599626466618`*^9}, {
  3.983348573583416*^9, 3.983348574300887*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1bec759f-40db-4ec1-a7af-9bb048e305e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rank", "=", "3"}], ";", " ", 
  RowBox[{"top", "=", "15"}], ";"}]], "Input",
 CellChangeTimes->{{3.9833454616607437`*^9, 3.98334548435812*^9}, {
   3.983345640679283*^9, 3.983345651796493*^9}, 3.9833488018944693`*^9, {
   3.983348979415511*^9, 3.983348980690422*^9}, {3.983349152900592*^9, 
   3.983349157973125*^9}, 3.983539105743454*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"73c11861-aba2-43ca-adcf-e9656d016900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Llist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"generateL", "[", 
      RowBox[{"rank", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "top"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983345680369392*^9, 3.983345717365168*^9}, {
   3.9833458305106487`*^9, 3.983345842085044*^9}, 3.983348502494485*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"9a7404e1-3072-421f-b67d-bfaec99bd427"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "<=", "instNumb"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Llist", "[", 
        RowBox[{"[", "instNumb", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "w", "]"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"instNumb", ",", "m", ",", "w", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "k", ",", "instNumb"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.983261508998042*^9, 3.983261540453532*^9}, {
   3.983325160694269*^9, 3.983325208057062*^9}, {3.9833252470110826`*^9, 
   3.983325262333351*^9}, {3.983326248046817*^9, 3.983326267404501*^9}, {
   3.983328781987866*^9, 3.9833287922103853`*^9}, {3.983328943302381*^9, 
   3.9833290031962223`*^9}, {3.983329076371241*^9, 3.9833291291446333`*^9}, {
   3.98332932911375*^9, 3.9833293301237392`*^9}, {3.983338708260425*^9, 
   3.9833387335931873`*^9}, 3.983345440527102*^9, {3.9833455036652*^9, 
   3.983345507020144*^9}, {3.9833458578337812`*^9, 3.98334590215519*^9}, {
   3.983348408330433*^9, 3.983348428938037*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"694727d5-8a2b-496e-a52f-a90f3ad07051"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.983325342612914*^9, 3.98332537532152*^9}, {
   3.983325413971106*^9, 3.9833254436697283`*^9}, 3.98332550929065*^9, {
   3.9833259590578833`*^9, 3.983325976929224*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e94597d9-dfeb-4ec7-9585-738c3de5d92b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"instNumb_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           FractionBox["\[Mu]", "rank"]}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}], "!"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "-", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", "1", 
               "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}], "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", "1", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], "]"}],
             "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
             "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "1", ",", 
           RowBox[{"v", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983325638032689*^9, 3.983325739395287*^9}, {
   3.9833258267209044`*^9, 3.9833258974950523`*^9}, {3.9833259835344143`*^9, 
   3.983326027085618*^9}, {3.983326346916841*^9, 3.983326450533428*^9}, {
   3.98332915727505*^9, 3.983329221734088*^9}, {3.983329255674672*^9, 
   3.9833292811442747`*^9}, {3.983329442281843*^9, 3.98332945098345*^9}, 
   3.983329486833572*^9, 3.983332347791416*^9, {3.983332495240803*^9, 
   3.983332498882977*^9}, 3.983332616250259*^9, 3.98333905341264*^9, 
   3.98333937890331*^9, 3.983339440229865*^9, {3.983343261650078*^9, 
   3.983343265483*^9}, {3.983345511808364*^9, 3.98334557744565*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f66e4cd0-48ec-49b1-9b4e-3d3a30eec6db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sF", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"instNumb", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"generateL", "[", 
        RowBox[{"rank", ",", "instNumb"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ZnewIns", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sF", "[", "j", "]"}], " ", 
      SuperscriptBox["q", "j"]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.98332737527173*^9, 3.983327449679823*^9}, {
   3.983345592474284*^9, 3.9833455950729933`*^9}, 3.9841043511151133`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"97c6145d-9522-4b18-873d-98cdc3ae675b"]
}, Closed]],

Cell[CellGroupData[{

Cell["representation from shadow formalism", "Subsection",
 CellChangeTimes->{{3.9841053631197433`*^9, 
  3.984105382838669*^9}},ExpressionUUID->"ae0c15b9-6b00-4850-aba3-\
e2edf130a567"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AA", "=", 
   RowBox[{"j", "-", "k", "+", "l", "-", "m", "-", 
    FractionBox["\[Mu]", "3"], "+", 
    SubscriptBox["\[Eta]", "1"], "-", 
    SubscriptBox["\[Eta]", "2"]}]}], ";", 
  RowBox[{"BB", "=", 
   RowBox[{"2", "-", "k", "+", "l", "-", "m", "-", 
    FractionBox["\[Mu]", "3"], "-", 
    SubscriptBox["\[Eta]", "1"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Eta]", "2"]}]}]}], ";", 
  RowBox[{"CC", "=", 
   RowBox[{"1", "+", "l", "-", "m", "-", "n", "-", 
    SubscriptBox["\[Eta]", "1"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Eta]", "2"]}]}]}], ";", 
  RowBox[{"B1", "=", 
   RowBox[{"2", "-", "i", "+", "j", "-", "k", "+", "l", "-", "m", "-", 
    FractionBox["\[Mu]", "3"], "-", 
    SubscriptBox["\[Eta]", "1"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Eta]", "2"]}]}]}], ";", 
  RowBox[{"B2", "=", 
   RowBox[{"2", "-", "k", "+", "l", "-", "m", "-", "n", "-", 
    FractionBox["\[Mu]", "3"], "-", 
    SubscriptBox["\[Eta]", "1"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Eta]", "2"]}]}]}], ";"}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"d6a12cfa-6c95-4dff-8141-5f7462e853dd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.984042781286634*^9, 3.984042783794676*^9}, 
   3.9840430785458927`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"a3120aa0-1e9b-44b3-8923-a0e6b04f3cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["\[Mu]", "3"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["\[Mu]", "3"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[Mu]", "3"]}], "+", 
        SubscriptBox["\[Eta]", "1"], "-", 
        SubscriptBox["\[Eta]", "2"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["\[Mu]", "3"], "+", 
         SubscriptBox["\[Eta]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Eta]", "2"]}]}], "]"}], "2"], " "}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Eta]", "1"]}], "+", 
         SubscriptBox["\[Eta]", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "2"]}]}], "]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox["\[Mu]", "3"], "-", 
        SubscriptBox["\[Eta]", "1"], "-", 
        RowBox[{"2", 
         SubscriptBox["\[Eta]", "2"]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        SubscriptBox["\[Eta]", "1"], "+", 
        SubscriptBox["\[Eta]", "2"]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["\[Mu]", "3"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", 
         SubscriptBox["\[Eta]", "1"]}], "-", 
        SubscriptBox["\[Eta]", "2"]}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984042776167704*^9, 3.984042776742486*^9}, {
  3.9840430840257273`*^9, 3.984043192704218*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f3067fb2-9451-4f99-9415-cc1aeea258ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ngl", "[", "top_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], "3"], 
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       SuperscriptBox["q", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "top"}], "}"}]}], "]"}], "2"]]}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"f6526f3f-6c16-420b-be8f-3eccc87b31aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F32", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "b1_", ",", "b2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", "b1", "]"}], 
      RowBox[{"Gamma", "[", "b2", "]"}], 
      RowBox[{"Gamma", "[", "s", "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", "a", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"s", "+", "b"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"s", "+", "c"}], "]"}]}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b1", "-", "a"}], ",", 
        RowBox[{"b2", "-", "a"}], ",", "s"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "+", "b"}], ",", 
        RowBox[{"s", "+", "c"}]}], "}"}], ",", "1"}], "]"}]}], "/.", 
   RowBox[{"s", "->", " ", 
    RowBox[{"b1", "+", "b2", "-", "a", "-", "b", "-", "c"}]}]}]}]], "Input",
 CellChangeTimes->{{3.984043285202149*^9, 3.984043487323378*^9}, 
   3.9841005776823263`*^9, {3.9841012320869513`*^9, 3.9841012491515665`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2dda7125-b6a7-4e07-a037-42dce371b65d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fint", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"i", ",", "j"}], "]"}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{"k", ",", "n"}], "]"}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{
         FractionBox["\[Mu]", "3"], "-", 
         SubscriptBox["\[Eta]", "1"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Eta]", "2"]}]}], ",", "m"}], "]"}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"2", "-", 
         FractionBox["\[Mu]", "3"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Eta]", "1"]}], "-", 
         SubscriptBox["\[Eta]", "2"]}], ",", "i"}], "]"}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["\[Mu]", "3"], "+", 
         SubscriptBox["\[Eta]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Eta]", "2"]}]}], ",", "l"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "k", "-", 
        FractionBox["\[Mu]", "3"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"k", "+", 
        FractionBox["\[Mu]", "3"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"j", "+", "n", "+", 
        FractionBox["\[Mu]", "3"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"j", "-", "k", "+", "l", "-", "m", "-", 
        FractionBox["\[Mu]", "3"], "+", 
        SubscriptBox["\[Eta]", "1"], "-", 
        SubscriptBox["\[Eta]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "i", "-", "j", "+", "k", "-", "l", "+", "m", 
        "+", 
        FractionBox["\[Mu]", "3"], "+", 
        SubscriptBox["\[Eta]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "2"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k", "-", "l", "+", "m", "+", "n", "+", 
        FractionBox["\[Mu]", "3"], "+", 
        SubscriptBox["\[Eta]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "2"]}]}], "]"}], " ", 
      RowBox[{"F32", "[", 
       RowBox[{"BB", ",", "AA", ",", "CC", ",", "B1", ",", "B2"}], "]"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "k"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "i", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        SubscriptBox["\[Eta]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j", "+", "n", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "1"]}], "+", 
        SubscriptBox["\[Eta]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "m", "+", "n", "+", 
        SubscriptBox["\[Eta]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Eta]", "2"]}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984043249420474*^9, 3.984043262248065*^9}, {
  3.9840433180358963`*^9, 3.984043319282421*^9}, {3.9841006069005947`*^9, 
  3.9841006110089846`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8abf63e3-5cd2-4952-9c3b-55c06238195c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFTFactor", "[", "top_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       SuperscriptBox["q", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "top"}], "}"}]}], "]"}], ")"}], 
   RowBox[{" ", 
    RowBox[{"\[Mu]", "-", "1", " "}]}]]}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"5e0be310-e58a-4995-906e-1554536c07ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fexact", "[", "top_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "q"}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      FractionBox["\[Mu]", "3"]}]], "Nt"], 
   RowBox[{"Ngl", "[", "top", "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", 
           RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "m"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"i", "+", "k", "+", "n"}]], "Fint"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "top"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "top"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "top"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "top"}], "}"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"d2cabc63-cbb7-451c-851b-e413e98f1d81"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparing the two approaches", "Subsection",
 CellChangeTimes->{{3.984105960839009*^9, 3.98410599120673*^9}, 
   3.984106023932358*^9},ExpressionUUID->"a3737abf-b324-4a0a-baa5-\
96d40666622e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Before", " ", "running", " ", "the", " ", "code", " ", "below", " ", "run",
    " ", "the", " ", "two", " ", "subsections", " ", "above"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9841060650575285`*^9, 
  3.984106119916437*^9}},ExpressionUUID->"9136e45f-33b8-488a-9955-\
7a05f2528ee5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"ZnewIns", "[", "6", "]"}], 
      RowBox[{"CFTFactor", "[", "6", "]"}]], ")"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"]}], "//", "Factor"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "-", 
        RowBox[{"Fexact", "[", "5", "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["\[Eta]", "3"], "\[Rule]", 
        RowBox[{
         RowBox[{"-", " ", 
          SubscriptBox["\[Eta]", "2"]}], "-", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[Rule]", " ", 
       RowBox[{"-", "1.11232222222222"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], "\[Rule]", "1.34563332222223"}]}], "/.", 
    RowBox[{"\[Mu]", "\[Rule]", "0.12345222565432"}]}], ")"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.984043546690606*^9, 3.984043547418126*^9}, 
   3.9840445314038067`*^9, {3.984101325566311*^9, 3.9841013730893135`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a55332f1-4376-4b88-b3b8-53d5205f3e95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"1.7763568394002505`*^-15", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "+", "0.`"}], ")"}], "2"]}]}], "-", 
   RowBox[{"3.552713678800501`*^-15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "3"]}], "-", 
   RowBox[{"3.552713678800501`*^-15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"q", "+", "0.`"}], "]"}], "5"],
    SeriesData[$CellContext`q, 0., {}, 2, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0., {-1.7763568394002505`*^-15, -3.552713678800501*^-15, \
-3.552713678800501*^-15}, 2, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.984044532581212*^9, 3.98404456094375*^9}, 
   3.9841007550266304`*^9, {3.984101334316661*^9, 3.9841013629936647`*^9}, 
   3.984101444259615*^9, 3.9841062176207504`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9a0ca8e0-314f-4525-86fc-21127156b2bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"ZnewIns", "[", "5", "]"}], 
      RowBox[{"CFTFactor", "[", "5", "]"}]], ")"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"]}], "//", "Factor"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "-", 
        RowBox[{"Fexact", "[", "5", "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["\[Eta]", "3"], "\[Rule]", 
        RowBox[{
         RowBox[{"-", " ", 
          SubscriptBox["\[Eta]", "2"]}], "-", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[Rule]", " ", "1.11232222222222"}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], "\[Rule]", "10.34563332222223"}]}], "/.", 
    RowBox[{"\[Mu]", "\[Rule]", "0.12345222565432"}]}], ")"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.9841016850121126`*^9, 3.9841017357773967`*^9}, {
  3.9841061562928896`*^9, 3.9841061636832705`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d2a0158a-8f7c-4400-8110-5694f6b962d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2.353672812205332`*^-14", " ", 
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}]}]}], "-", 
   RowBox[{"1.20614629395277`*^-12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "2"]}], "-", 
   RowBox[{"4.352074256530614`*^-12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "3"]}], "+", 
   RowBox[{"7.676703717152122`*^-11", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"q", "+", "0.`"}], "]"}], "5"],
    SeriesData[$CellContext`q, 0., {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0., {-2.353672812205332*^-14, -1.20614629395277*^-12, \
-4.352074256530614*^-12, 7.676703717152122*^-11}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9841017022938204`*^9, 3.9841017419478216`*^9}, 
   3.9841062870266666`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"ed3e053f-ec67-4ba6-a80a-733d68c46122"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"ZnewIns", "[", "5", "]"}], 
      RowBox[{"CFTFactor", "[", "5", "]"}]], ")"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"]}], "//", "Factor"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"%", "-", 
        RowBox[{"Fexact", "[", "5", "]"}]}], "/.", 
       RowBox[{
        SubscriptBox["\[Eta]", "3"], "\[Rule]", 
        RowBox[{
         RowBox[{"-", " ", 
          SubscriptBox["\[Eta]", "2"]}], "-", 
         SubscriptBox["\[Eta]", "1"]}]}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Eta]", "1"], "\[Rule]", " ", "5.11232222222222"}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Eta]", "2"], "\[Rule]", 
      RowBox[{"-", "1.34563332222223"}]}]}], "/.", 
    RowBox[{"\[Mu]", "\[Rule]", "0.12345222565432"}]}], ")"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.984106186198479*^9, 3.9841061890893335`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f3ee7a77-34fc-44ba-a6bc-dad00c69a55d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2.220446049250313`*^-16", " ", 
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}]}]}], "-", 
   RowBox[{"4.440892098500626`*^-15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "2"]}], "-", 
   RowBox[{"7.105427357601002`*^-15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "3"]}], "-", 
   RowBox[{"3.552713678800501`*^-15", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"q", "+", "0.`"}], ")"}], "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"q", "+", "0.`"}], "]"}], "5"],
    SeriesData[$CellContext`q, 0., {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0., {-2.220446049250313*^-16, -4.440892098500626*^-15, \
-7.105427357601002*^-15, -3.552713678800501*^-15}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9841063567302094`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a6631af7-9576-4e3c-ab3a-64ebbabe02d7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Our recurrent relation", "Section",
 CellChangeTimes->{{3.984103502401231*^9, 3.984103517776107*^9}, {
  3.984103626762737*^9, 
  3.9841036421508837`*^9}},ExpressionUUID->"16620191-6249-4099-bd25-\
5e16e28ff4a3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "generik", " ", "rank"}], "*)"}]], "Input",
 CellChangeTimes->{{3.984106559245639*^9, 
  3.9841066062926407`*^9}},ExpressionUUID->"1469dc5e-6946-4801-8dba-\
c29ca7d0aa6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generateL", "[", 
   RowBox[{
    RowBox[{"n_Integer", "?", "Positive"}], ",", 
    RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeffs", ",", "sols"}], "}"}], ",", 
    RowBox[{
     RowBox[{"coeffs", "=", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"FrobeniusSolve", "[", 
       RowBox[{"coeffs", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ArrayReshape", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "k"}], "}"}]}], "]"}], "&"}], "/@", "sols"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.983259938651146*^9, 3.9832599626466618`*^9}, {
  3.983348573583416*^9, 3.983348574300887*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e3246049-9fa8-4b80-93b1-b152979516de"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "For", " ", "generik", " ", "rank", " ", "just", " ", "change", " ", "the", 
   " ", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.984106610636095*^9, 
  3.9841066310865293`*^9}},ExpressionUUID->"df8584e8-de08-4eed-b845-\
a12b3bf3999a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rank", "=", "2"}], ";", " ", 
  RowBox[{"top", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.9833454616607437`*^9, 3.98334548435812*^9}, {
   3.983345640679283*^9, 3.983345651796493*^9}, 3.9833488018944693`*^9, {
   3.983348979415511*^9, 3.983348980690422*^9}, {3.984103589291264*^9, 
   3.984103589666642*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"011e1cb4-dda8-456d-b86e-41a652f9c86d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Llist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"generateL", "[", 
      RowBox[{"rank", ",", "i"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "top"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983345680369392*^9, 3.983345717365168*^9}, {
   3.9833458305106487`*^9, 3.983345842085044*^9}, 3.983348502494485*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"f0384247-c1e9-4a44-b013-1d40a9a8a3c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "<=", "instNumb"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Llist", "[", 
        RowBox[{"[", "instNumb", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "w", "]"}], "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"instNumb", ",", "m", ",", "w", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "k", ",", "instNumb"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.983261508998042*^9, 3.983261540453532*^9}, {
   3.983325160694269*^9, 3.983325208057062*^9}, {3.9833252470110826`*^9, 
   3.983325262333351*^9}, {3.983326248046817*^9, 3.983326267404501*^9}, {
   3.983328781987866*^9, 3.9833287922103853`*^9}, {3.983328943302381*^9, 
   3.9833290031962223`*^9}, {3.983329076371241*^9, 3.9833291291446333`*^9}, {
   3.98332932911375*^9, 3.9833293301237392`*^9}, {3.983338708260425*^9, 
   3.9833387335931873`*^9}, 3.983345440527102*^9, {3.9833455036652*^9, 
   3.983345507020144*^9}, {3.9833458578337812`*^9, 3.98334590215519*^9}, {
   3.983348408330433*^9, 3.983348428938037*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c235910c-fea9-4b1a-8a76-805430b9e512"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.983325342612914*^9, 3.98332537532152*^9}, {
   3.983325413971106*^9, 3.9833254436697283`*^9}, 3.98332550929065*^9, {
   3.9833259590578833`*^9, 
   3.983325976929224*^9}},ExpressionUUID->"8900a816-2839-4bb1-b4cb-\
b727d89e4df5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"instNumb_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", 
           FractionBox["\[Mu]", "rank"]}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}]}], "]"}], 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}], "!"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "-", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", "1", 
               "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}], "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", "1", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", 
               FractionBox["\[Mu]", "rank"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], "]"}],
             "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Eta]", "v"], "-", 
               SubscriptBox["\[Eta]", "u"], "+", "v", "-", "u", "+", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
               "-", 
               RowBox[{"S", "[", 
                RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                 RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
             "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "1", ",", 
           RowBox[{"v", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.983325638032689*^9, 3.983325739395287*^9}, {
   3.9833258267209044`*^9, 3.9833258974950523`*^9}, {3.9833259835344143`*^9, 
   3.983326027085618*^9}, {3.983326346916841*^9, 3.983326450533428*^9}, {
   3.98332915727505*^9, 3.983329221734088*^9}, {3.983329255674672*^9, 
   3.9833292811442747`*^9}, {3.983329442281843*^9, 3.98332945098345*^9}, 
   3.983329486833572*^9, 3.983332347791416*^9, {3.983332495240803*^9, 
   3.983332498882977*^9}, 3.983332616250259*^9, 3.98333905341264*^9, 
   3.98333937890331*^9, 3.983339440229865*^9, {3.983343261650078*^9, 
   3.983343265483*^9}, {3.983345511808364*^9, 3.98334557744565*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"28f077c0-8086-4fe8-9696-f49ac17dc78a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sF", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"instNumb", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"generateL", "[", 
        RowBox[{"rank", ",", "instNumb"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ZnewIns", "[", "instNumb_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sF", "[", "j", "]"}], " ", 
      SuperscriptBox["q", "j"]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.98332737527173*^9, 3.983327449679823*^9}, {
   3.983345592474284*^9, 3.9833455950729933`*^9}, 3.9841036764018497`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"13e070b2-1e41-4298-a5a2-0e9e50b15ba5"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>2. Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"812be5c0-bb49-4e2a-bc1a-e3d6a88a0b18"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 488, 10, 132, "Section",ExpressionUUID->"63db5a1c-dae1-494c-9322-5123801d6a28"],
Cell[1071, 34, 413, 8, 57, "Input",ExpressionUUID->"c36daf37-65df-405f-a8ca-e6233e375daa"],
Cell[CellGroupData[{
Cell[1509, 46, 221, 4, 106, "Subsection",ExpressionUUID->"2dba93a1-48aa-49eb-be9f-b4ab29cf665f"],
Cell[1733, 52, 1167, 32, 136, "Input",ExpressionUUID->"6d448e8c-d31e-420d-8626-4a8843fc77c6"],
Cell[2903, 86, 430, 8, 57, "Input",ExpressionUUID->"1662862e-73c7-4e3f-b095-def0c2e06e85"],
Cell[3336, 96, 481, 11, 57, "Input",ExpressionUUID->"ffd919fa-7cb5-496d-a84b-c71bb9edabce"],
Cell[3820, 109, 1535, 34, 97, "Input",ExpressionUUID->"5e0c7046-3ea5-41f1-8128-842fb514cf06"],
Cell[5358, 145, 277, 5, 57, "Input",ExpressionUUID->"427461f7-fd43-4bc6-8e54-ff61f79b7094"],
Cell[5638, 152, 4657, 103, 570, "Input",ExpressionUUID->"3be02b45-f8cd-4982-b5ba-18456fb62825"],
Cell[10298, 257, 919, 25, 102, "Input",ExpressionUUID->"97fa5da2-37bb-47a8-a596-f31ab6ae7b83"]
}, Closed]],
Cell[CellGroupData[{
Cell[11254, 287, 236, 4, 70, "Subsection",ExpressionUUID->"8d137fa3-28a9-4b25-bd61-82170e2b81bc"],
Cell[11493, 293, 1074, 30, 81, "Input",ExpressionUUID->"fc66a430-a2f8-4818-8322-b1a567eac125"],
Cell[CellGroupData[{
Cell[12592, 327, 683, 13, 57, "Input",ExpressionUUID->"4e1cb7ea-a164-4182-b7a1-11718a8e3aeb"],
Cell[13278, 342, 631, 12, 65, "Output",ExpressionUUID->"467f1c67-6321-455c-9cdb-1307714693a0"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[13970, 361, 178, 4, 96, "Section",ExpressionUUID->"4dee926d-3340-4df1-bcb6-7b3216e31009"],
Cell[14151, 367, 413, 8, 57, "Input",ExpressionUUID->"4483a7b2-4ce7-4ad1-bc47-66634114242b"],
Cell[CellGroupData[{
Cell[14589, 379, 170, 3, 106, "Subsection",ExpressionUUID->"6a71fab1-aadf-4837-94c8-42022acebf6f"],
Cell[14762, 384, 1167, 32, 136, "Input",ExpressionUUID->"1bec759f-40db-4ec1-a7af-9bb048e305e4"],
Cell[15932, 418, 452, 8, 57, "Input",ExpressionUUID->"73c11861-aba2-43ca-adcf-e9656d016900"],
Cell[16387, 428, 481, 11, 57, "Input",ExpressionUUID->"9a7404e1-3072-421f-b67d-bfaec99bd427"],
Cell[16871, 441, 1535, 34, 97, "Input",ExpressionUUID->"694727d5-8a2b-496e-a52f-a90f3ad07051"],
Cell[18409, 477, 295, 4, 57, "Input",ExpressionUUID->"e94597d9-dfeb-4ec7-9585-738c3de5d92b"],
Cell[18707, 483, 4658, 103, 570, "Input",ExpressionUUID->"f66e4cd0-48ec-49b1-9b4e-3d3a30eec6db"],
Cell[23368, 588, 920, 25, 102, "Input",ExpressionUUID->"97c6145d-9522-4b18-873d-98cdc3ae675b"]
}, Closed]],
Cell[CellGroupData[{
Cell[24325, 618, 186, 3, 70, "Subsection",ExpressionUUID->"ae0c15b9-6b00-4850-aba3-e2edf130a567"],
Cell[24514, 623, 1175, 30, 315, "Input",ExpressionUUID->"d6a12cfa-6c95-4dff-8141-5f7462e853dd"],
Cell[25692, 655, 199, 3, 57, "Input",ExpressionUUID->"a3120aa0-1e9b-44b3-8923-a0e6b04f3cc7"],
Cell[25894, 660, 2099, 62, 118, "Input",ExpressionUUID->"f3067fb2-9451-4f99-9415-cc1aeea258ea"],
Cell[27996, 724, 542, 17, 98, "Input",ExpressionUUID->"f6526f3f-6c16-420b-be8f-3eccc87b31aa"],
Cell[28541, 743, 1163, 31, 135, "Input",ExpressionUUID->"2dda7125-b6a7-4e07-a037-42dce371b65d"],
Cell[29707, 776, 3339, 89, 292, "Input",ExpressionUUID->"8abf63e3-5cd2-4952-9c3b-55c06238195c"],
Cell[33049, 867, 454, 13, 57, "Input",ExpressionUUID->"5e0be310-e58a-4995-906e-1554536c07ee"],
Cell[33506, 882, 1269, 37, 192, "Input",ExpressionUUID->"d2cabc63-cbb7-451c-851b-e413e98f1d81"]
}, Closed]],
Cell[CellGroupData[{
Cell[34812, 924, 198, 3, 70, "Subsection",ExpressionUUID->"a3737abf-b324-4a0a-baa5-96d40666622e"],
Cell[35013, 929, 332, 8, 57, "Input",ExpressionUUID->"9136e45f-33b8-488a-9955-7a05f2528ee5"],
Cell[CellGroupData[{
Cell[35370, 941, 1188, 34, 173, "Input",ExpressionUUID->"a55332f1-4376-4b88-b3b8-53d5205f3e95"],
Cell[36561, 977, 1093, 29, 90, "Output",ExpressionUUID->"9a0ca8e0-314f-4525-86fc-21127156b2bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37691, 1011, 1147, 33, 173, "Input",ExpressionUUID->"d2a0158a-8f7c-4400-8110-5694f6b962d3"],
Cell[38841, 1046, 1127, 31, 90, "Output",ExpressionUUID->"ed3e053f-ec67-4ba6-a80a-733d68c46122"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40005, 1082, 1113, 33, 173, "Input",ExpressionUUID->"f3ee7a77-34fc-44ba-a6bc-dad00c69a55d"],
Cell[41121, 1117, 1076, 30, 90, "Output",ExpressionUUID->"a6631af7-9576-4e3c-ab3a-64ebbabe02d7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42258, 1154, 218, 4, 100, "Section",ExpressionUUID->"16620191-6249-4099-bd25-5e16e28ff4a3"],
Cell[42479, 1160, 223, 5, 57, "Input",ExpressionUUID->"1469dc5e-6946-4801-8dba-c29ca7d0aa6e"],
Cell[42705, 1167, 1167, 32, 136, "Input",ExpressionUUID->"e3246049-9fa8-4b80-93b1-b152979516de"],
Cell[43875, 1201, 280, 7, 57, "Input",ExpressionUUID->"df8584e8-de08-4eed-b845-a12b3bf3999a"],
Cell[44158, 1210, 430, 8, 57, "Input",ExpressionUUID->"011e1cb4-dda8-456d-b86e-41a652f9c86d"],
Cell[44591, 1220, 481, 11, 57, "Input",ExpressionUUID->"f0384247-c1e9-4a44-b013-1d40a9a8a3c9"],
Cell[45075, 1233, 1535, 34, 97, "Input",ExpressionUUID->"c235910c-fea9-4b1a-8a76-805430b9e512"],
Cell[46613, 1269, 277, 5, 57, "Input",ExpressionUUID->"8900a816-2839-4bb1-b4cb-b727d89e4df5"],
Cell[46893, 1276, 4657, 103, 570, "Input",ExpressionUUID->"28f077c0-8086-4fe8-9696-f49ac17dc78a"],
Cell[51553, 1381, 919, 25, 102, "Input",ExpressionUUID->"13e070b2-1e41-4298-a5a2-0e9e50b15ba5"]
}, Open  ]]
}
]
*)


